A Brief Review of Optimal Scaling of the Main MCMC Approaches and Optimal Scaling of Additive TMCMC Under Non-Regular Cases

Very recently, Transformation based Markov Chain Monte Carlo (TMCMC) was proposed by Dutta and Bhattcharya (2013) as a much efficient alternative to the Metropolis-Hastings algorithm, Random Walk Metropolis (RWM) algorithm, especially in high dimensions. The main advantage of this algorithm is that it simultaneously updates all components of a high dimensional parameter by some appropriate deterministic transformation of a single random variable, thereby reducing time complexity and enhancing the acceptance rate. The optimal scaling of the additive TMCMC approach has already been studied for the Gaussian proposal density by Dey and Bhattacharya(2013). In this paper, we discuss diffusion-based optimal scaling behavior for non-Gaussian proposal densities - in particular, uniform, Student's t and Cauchy proposals. We also consider diffusion based optimal scaling for non-Gaussian proposals when the target density is discontinuous. In the case of the Random Walk metropolis (RWM) algorithm these non-regular situations have been studied by Neal and Roberts (2011) in terms of expected squared jumping distance (ESJD), but the diffusion based approach has not been considered. Although we could not formally prove our diffusion result for the Cauchy proposal, simulation based results led us to a conjecture that the diffusion result still holds for the Cauchy case. We compare our diffusion based TMCMC approach with that of ESJD based RWM approach for the very challenging Cauchy proposal case, showing that our former approach clearly outperforms the latter.

==> compare_slice_sampler.R <==
#FOR d=100, TMCMC KS = 0.02992, RWM KS = 0.04362
#FOR d=50, TMCMC KS = 0.01127, RWM KS = 0.0179
#FOR d=10, TMCMC KS = 0.00633, RWM KS = 0.01322

d = 1;

#TMCMC, dimension = d_star, target = Student's t_5, proposal = Gaussian


BURN_IN = 1000; #10000
MCMC_SIZE = 1000; #100000;

TOTAL_SIZE = BURN_IN+MCMC_SIZE;


tmcmc_store_x=numeric()

ell = 1.3; #120; #25; #11; #1.3;
scale = ell/sqrt(d);

x = 1;

accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
  e = abs(rnorm(1,0,1))
  
  #log_accept = 0;
  u = runif(1,0,1);
  if( u<0.5 )
  {  new_x = x+scale*e;
  }
  else
  {  new_x = x-scale*e;
  }
  
  if( new_x>0 )
  {
    sum_new = (d-1)*log(new_x)-new_x; 
    sum_cur = (d-1)*log(x)-x; 
  
    log_accept = sum_new-sum_cur;
 
    accept_prob = exp(log_accept);
  
    u2 = runif(1,0,1);
    if( u2<accept_prob )
    { x = new_x;
      accept_rate = accept_rate+1;
    }
  }
  tmcmc_store_x[loop]=x;
}

tmcmc_accept_rate = accept_rate/TOTAL_SIZE;

pdf(file="tmcmc_slice_traceplot_dim_1.pdf")
plot(tmcmc_store_x[(BURN_IN+1):TOTAL_SIZE],type="l",xlab="Iteration",ylab="x",main="")
dev.off()



#RWM, dimension = d, target = Student's t_5, proposal = Gaussian

rwm_store_x = numeric();


ell = 3.2; #250; #49; #23; #3.2;
scale = ell/sqrt(d);

x = 1;

accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
  e = rnorm(1,0,1)
  new_x = x+scale*e
  
  if( new_x>0 )
  {  sum_new = (d-1)*log(new_x)-new_x; 
     sum_cur = (d-1)*log(x)-x; 
  
     log_accept = sum_new-sum_cur;
  
     accept_prob = exp(log_accept);
  
     u2 = runif(1,0,1);
     if( u2<accept_prob )
     { x = new_x;
       accept_rate = accept_rate+1;
     }
  }
  
  rwm_store_x[loop]=x;
}

rwm_accept_rate = accept_rate/TOTAL_SIZE;

pdf(file="rwm_slice_traceplot_dim_1.pdf")
plot(rwm_store_x[(BURN_IN+1):TOTAL_SIZE],type="l",xlab="Iteration",ylab="x",main="")
dev.off()

pdf(file="compare_slice_dim_1.pdf")
acf(rwm_store_x[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="red",main="ACF Comparison")
par(new=T)
acf(tmcmc_store_x[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="green",main="ACF Comparison")
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
dev.off()



==> compare_target_exp_cauchy_proposal.R <==
dexptail<-function(x) 
  # target density with exponential tails
{
  if( abs(x)<1 )
  { y = 1/4
  }
  else
  {
    y = (1/4)*exp(1-abs(x))
  }  
  return(y);
}

rexptail<-function(sample_size)
  # simulate from target density with exponential tails
{
  u = runif(sample_size,0,1)
  u1 = u[u<0.25]
  u2 = u[u>=0.25 & u<0.75]
  u3 = u[u>=0.75]
  
  z1 = log(4*u1)-1
  z2 = 4*u2-2
  z3 = 1-log(4*(1-u3))
  
  z=c(z1,z2,z3)
  return(z)
}  

#FOR d=100, TMCMC KS = 0.016, RWM KS = 0.0205
#FOR d=50, TMCMC KS = 0.0143, RWM KS = 0.02589
#FOR d=10, TMCMC KS = 0.00978, RWM KS = 0.02213

d = 100;
#TMCMC, dimension = d, target = Student's t_5, proposal = Gaussian


BURN_IN = 0; #10000
MCMC_SIZE = 100000;

TOTAL_SIZE = BURN_IN+MCMC_SIZE;

df = 5


x_star = numeric();
x = numeric();
new_x = numeric();
logsum_new = numeric();
logsum_cur = numeric();
tmcmc_store_x = matrix(nrow=TOTAL_SIZE, ncol=d);

ell = 2.741814; 
scale = ell/sqrt(d);

x = rexptail(d)

accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
  e = rcauchy(1,0,1)
  while( e<0 )
  { e = rcauchy(1,0,1)
  }
  
  #log_accept = 0;
  for( i in 1:d )
  {  u = runif(1,0,1);
  if( u<0.5 )
  {  new_x[i] = x[i]+scale*e;
  }
  else
  {  new_x[i] = x[i]-scale*e;
  }
  logsum_new[i] = log(dexptail(new_x[i]));
  logsum_cur[i] = log(dexptail(x[i]));
  
  }
  
  
  sum_new = sum(logsum_new) #sum(log(dexptail(new_x))); 
  sum_cur = sum(logsum_cur) #sum(log(dexptail(x)));  
  
  #log_accept = sum1+sum2+sum3;
  
  log_accept = sum_new-sum_cur;
  
  #  if( log_accept == "NaN" )
  #  { accept_prob = 0
  #  }
  #  else
  #  { accept_prob = exp(log_accept);
  #  }
  
  accept_prob = exp(log_accept);
  
  u2 = runif(1,0,1);
  if( u2<accept_prob )
  { x = new_x;
  accept_rate = accept_rate+1;
  }
  
  tmcmc_store_x[loop,1:d]=x;
}

tmcmc_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_normal_traceplot.pdf")
plot(tmcmc_store_x[,1],type="l",xlab="Iteration",ylab="x",main="")
#dev.off()



#RWM, dimension = d, target = exponential tail, proposal = Gaussian

x_star = numeric();
x = numeric();
new_x = numeric();
logsum_new = numeric();
logsum_cur = numeric();
rwm_store_x = matrix(nrow=TOTAL_SIZE, ncol=d);


ell = 3.3
scale = ell/d;

x = rexptail(d)

accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
  e = rcauchy(d,0,1)
  new_x = x+scale*e
  for( i in 1:d )
  { logsum_new[i] = log(dexptail(new_x[i]));
  logsum_cur[i] = log(dexptail(x[i]));
  }  
  sum_new = sum(logsum_new); #(log(dexptail(new_x))); 
  sum_cur = sum(logsum_cur); #sum(log(dexptail(x))); 
  
  log_accept = sum_new-sum_cur;
  
  accept_prob = exp(log_accept);
  
  u2 = runif(1,0,1);
  if( u2<accept_prob )
  { x = new_x;
  accept_rate = accept_rate+1;
  }
  
  rwm_store_x[loop,1:d]=x;
}

rwm_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_normal_traceplot.pdf")
plot(rwm_store_x[,1],type="l",xlab="Iteration",ylab="x",main="")
#dev.off()

pdf(file="compare_acf_target_exp_proposal_cauchy_dim_100.pdf")
acf(tmcmc_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="green",main="ACF Comparison")
par(new=T)
acf(rwm_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="red",main="ACF Comparison")
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
dev.off()



==> compare_target_exp_gaussian_proposal.R <==
dexptail<-function(x) 
# target density with exponential tails
{
  if( abs(x)<1 )
  { y = 1/4
  }
  else
  {
    y = (1/4)*exp(1-abs(x))
  }  
  return(y);
}

rexptail<-function(sample_size)
# simulate from target density with exponential tails
{
  u = runif(sample_size,0,1)
  u1 = u[u<0.25]
  u2 = u[u>=0.25 & u<0.75]
  u3 = u[u>=0.75]
  
  z1 = log(4*u1)-1
  z2 = 4*u2-2
  z3 = 1-log(4*(1-u3))
  
  z=c(z1,z2,z3)
  return(z)
}  

#FOR d=100, TMCMC KS = 0.01623, RWM KS = 0.02072
#FOR d=50, TMCMC KS = 0.01125, RWM KS = 0.02134
#FOR d=10, TMCMC KS = 0.0098, RWM KS = 0.01672

d = 100;
#TMCMC, dimension = d, target = Student's t_5, proposal = Gaussian


BURN_IN = 0; #10000
MCMC_SIZE = 100000;

TOTAL_SIZE = BURN_IN+MCMC_SIZE;

df = 5


x_star = numeric();
x = numeric();
new_x = numeric();
logsum_new = numeric();
logsum_cur = numeric();
tmcmc_store_x = matrix(nrow=TOTAL_SIZE, ncol=d);

ell = 3.431447; 
scale = ell/sqrt(d);

x = rexptail(d)

accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
  e = abs(rnorm(1,0,1))
  
  #log_accept = 0;
  for( i in 1:d )
  {  u = runif(1,0,1);
  if( u<0.5 )
  {  new_x[i] = x[i]+scale*e;
  }
  else
  {  new_x[i] = x[i]-scale*e;
  }
  logsum_new[i] = log(dexptail(new_x[i]));
  logsum_cur[i] = log(dexptail(x[i]));
  
  }
  
  
  sum_new = sum(logsum_new) #sum(log(dexptail(new_x))); 
  sum_cur = sum(logsum_cur) #sum(log(dexptail(x)));  
  
  #log_accept = sum1+sum2+sum3;
  
  log_accept = sum_new-sum_cur;
  
  #  if( log_accept == "NaN" )
  #  { accept_prob = 0
  #  }
  #  else
  #  { accept_prob = exp(log_accept);
  #  }
  
  accept_prob = exp(log_accept);
  
  u2 = runif(1,0,1);
  if( u2<accept_prob )
  { x = new_x;
  accept_rate = accept_rate+1;
  }
  
  tmcmc_store_x[loop,1:d]=x;
}

tmcmc_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_normal_traceplot.pdf")
plot(tmcmc_store_x[,1],type="l",xlab="Iteration",ylab="x",main="")
#dev.off()



#RWM, dimension = d, target = exponential tail, proposal = Gaussian

x_star = numeric();
x = numeric();
new_x = numeric();
logsum_new = numeric();
logsum_cur = numeric();
rwm_store_x = matrix(nrow=TOTAL_SIZE, ncol=d);


ell = 3.5; #3.8; #2.749573; 
scale = ell/sqrt(d);

x = rexptail(d)

accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
  e = rnorm(d,0,1)
  new_x = x+scale*e
  for( i in 1:d )
  { logsum_new[i] = log(dexptail(new_x[i]));
    logsum_cur[i] = log(dexptail(x[i]));
  }  
  sum_new = sum(logsum_new); #(log(dexptail(new_x))); 
  sum_cur = sum(logsum_cur); #sum(log(dexptail(x))); 
  
  log_accept = sum_new-sum_cur;
  
  accept_prob = exp(log_accept);
  
  u2 = runif(1,0,1);
  if( u2<accept_prob )
  { x = new_x;
  accept_rate = accept_rate+1;
  }
  
  rwm_store_x[loop,1:d]=x;
}

rwm_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_normal_traceplot.pdf")
plot(rwm_store_x[,1],type="l",xlab="Iteration",ylab="x",main="")
#dev.off()

pdf(file="compare_acf_target_exp_proposal_gaussian_dim_100.pdf")
acf(tmcmc_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="green",main="ACF Comparison")
par(new=T)
acf(rwm_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="red",main="ACF Comparison")
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
dev.off()



==> compare_target_t_cauchy_proposal.R <==
#FOR d=100, TMCMC KS = 0.0162, RWM KS = 0.02593
#FOR d=50, TMCMC KS = 0.01712, RWM KS = 0.02752
#FOR d=10, TMCMC KS = 0.00696, RWM KS = 0.01294

d = 100;
#TMCMC, dimension = d, target = Student's t_5, proposal = Gaussian


BURN_IN = 0; #10000
MCMC_SIZE = 100000;

TOTAL_SIZE = BURN_IN+MCMC_SIZE;

df = 5


x_star = numeric();
x = numeric();
new_x = numeric();
tmcmc_store_x = matrix(nrow=TOTAL_SIZE, ncol=d);

ell = 2.238683; 
scale = ell/sqrt(d);

x = rt(d,5)

accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
  e = rcauchy(1,0,1)
  while( e<0 )
  { e = rcauchy(1,0,1)
  }
  
  #log_accept = 0;
  for( i in 1:d )
  {  u = runif(1,0,1);
  if( u<0.5 )
  {  new_x[i] = x[i]+scale*e;
  }
  else
  {  new_x[i] = x[i]-scale*e;
  }
  #  log_accept = log_accept+(new_x[i]-x[i]);
  #  log_accept = log_accept-2*(log(1+exp(new_x[i]))-log(1+exp(x[i])));
  #  log_accept = log_accept-0.5*(((a+b*exp(new_x[i]))/(1+exp(new_x[i])))^2-((a+b*exp(x[i]))/(1+exp(x[i])))^2);
  }
  
  #sum1 = sum(new_x-x);
  #sum2 = -2*sum(log(1+exp(new_x))-log(1+exp(x)));
  #sum3 = -0.5*sum(((a+b*exp(new_x))/(1+exp(new_x)))^2-((a+b*exp(x))/(1+exp(x)))^2);
  
  sum_new = sum(log(dt(new_x,df))); #-0.5*t(new_x)%*%new_x; 
  sum_cur = sum(log(dt(x,df))); #-0.5*t(x)%*%x; 
  
  #log_accept = sum1+sum2+sum3;
  
  log_accept = sum_new-sum_cur;
  
  #  if( log_accept == "NaN" )
  #  { accept_prob = 0
  #  }
  #  else
  #  { accept_prob = exp(log_accept);
  #  }
  
  accept_prob = exp(log_accept);
  
  u2 = runif(1,0,1);
  if( u2<accept_prob )
  { x = new_x;
  accept_rate = accept_rate+1;
  }
  
  tmcmc_store_x[loop,1:d]=x;
}

tmcmc_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_normal_traceplot.pdf")
plot(tmcmc_store_x[,1],type="l",xlab="Iteration",ylab="x",main="")
#dev.off()



#RWM, dimension = d, target = Student's t_5, proposal = Gaussian

x_star = numeric();
x = numeric();
new_x = numeric();
rwm_store_x = matrix(nrow=TOTAL_SIZE, ncol=d);


ell = 2.8 #2.749573; 
scale = ell/d;

x = rt(d,5)

accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
  e = rcauchy(d,0,1)
  new_x = x+scale*e
  
  sum_new = sum(log(dt(new_x,df))); #-0.5*t(new_x)%*%new_x; 
  sum_cur = sum(log(dt(x,df))); #-0.5*t(x)%*%x; 
  
  log_accept = sum_new-sum_cur;
  
  accept_prob = exp(log_accept);
  
  u2 = runif(1,0,1);
  if( u2<accept_prob )
  { x = new_x;
  accept_rate = accept_rate+1;
  }
  
  rwm_store_x[loop,1:d]=x;
}

rwm_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_normal_traceplot.pdf")
plot(rwm_store_x[,1],type="l",xlab="Iteration",ylab="x",main="")
#dev.off()

pdf(file="compare_acf_target_t_proposal_cauchy_dim_100.pdf")
acf(tmcmc_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="green",main="ACF Comparison")
par(new=T)
acf(rwm_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="red",main="ACF Comparison")
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
dev.off()

# pdf(file="compare_acf_target_t_proposal_cauchy_dim_10.pdf")
# acf(tmcmc_store_x[,1],xlim=c(0,50),ylim=c(0,1),col="green",main="ACF Comparison")
# par(new=T)
# acf(rwm_store_x[,1],xlim=c(0,50),ylim=c(0,1),col="red",main="ACF Comparison")
# legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
# dev.off()

# pdf(file="compare_acf_target_t_proposal_cauchy_dim_50.pdf")
# acf(rwm_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="red",main="ACF Comparison")
# par(new=T)
# acf(tmcmc_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="green",main="ACF Comparison")
# legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
# dev.off()


==> compare_target_t_gaussian_proposal.R <==
#FOR d=100, TMCMC KS = 0.02992, RWM KS = 0.04362
#FOR d=50, TMCMC KS = 0.01127, RWM KS = 0.0179
#FOR d=10, TMCMC KS = 0.00633, RWM KS = 0.01322

d = 10;
#TMCMC, dimension = d, target = Student's t_5, proposal = Gaussian


BURN_IN = 0; #10000
MCMC_SIZE = 100000;

TOTAL_SIZE = BURN_IN+MCMC_SIZE;

df = 5


x_star = numeric();
x = numeric();
new_x = numeric();
tmcmc_store_x = matrix(nrow=TOTAL_SIZE, ncol=d);

ell = 2.801779; 
scale = ell/sqrt(d);

x = rt(d,5)

accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
e = abs(rnorm(1,0,1))

#log_accept = 0;
for( i in 1:d )
{  u = runif(1,0,1);
if( u<0.5 )
{  new_x[i] = x[i]+scale*e;
}
else
{  new_x[i] = x[i]-scale*e;
}
#  log_accept = log_accept+(new_x[i]-x[i]);
#  log_accept = log_accept-2*(log(1+exp(new_x[i]))-log(1+exp(x[i])));
#  log_accept = log_accept-0.5*(((a+b*exp(new_x[i]))/(1+exp(new_x[i])))^2-((a+b*exp(x[i]))/(1+exp(x[i])))^2);
}

#sum1 = sum(new_x-x);
#sum2 = -2*sum(log(1+exp(new_x))-log(1+exp(x)));
#sum3 = -0.5*sum(((a+b*exp(new_x))/(1+exp(new_x)))^2-((a+b*exp(x))/(1+exp(x)))^2);

sum_new = sum(log(dt(new_x,df))); #-0.5*t(new_x)%*%new_x; 
sum_cur = sum(log(dt(x,df))); #-0.5*t(x)%*%x; 

#log_accept = sum1+sum2+sum3;

log_accept = sum_new-sum_cur;

#  if( log_accept == "NaN" )
#  { accept_prob = 0
#  }
#  else
#  { accept_prob = exp(log_accept);
#  }

accept_prob = exp(log_accept);

u2 = runif(1,0,1);
if( u2<accept_prob )
{ x = new_x;
  accept_rate = accept_rate+1;
}

tmcmc_store_x[loop,1:d]=x;
}

tmcmc_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_normal_traceplot.pdf")
plot(tmcmc_store_x[,1],type="l",xlab="Iteration",ylab="x",main="")
#dev.off()



#RWM, dimension = d, target = Student's t_5, proposal = Gaussian

x_star = numeric();
x = numeric();
new_x = numeric();
rwm_store_x = matrix(nrow=TOTAL_SIZE, ncol=d);


ell = 2.749573; 
scale = ell/sqrt(d);

x = rt(d,5)

accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
  e = rnorm(d,0,1)
  new_x = x+scale*e
  
  sum_new = sum(log(dt(new_x,df))); #-0.5*t(new_x)%*%new_x; 
  sum_cur = sum(log(dt(x,df))); #-0.5*t(x)%*%x; 
  
  log_accept = sum_new-sum_cur;
 
  accept_prob = exp(log_accept);
  
  u2 = runif(1,0,1);
  if( u2<accept_prob )
  { x = new_x;
    accept_rate = accept_rate+1;
  }
  
  rwm_store_x[loop,1:d]=x;
}

rwm_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_normal_traceplot.pdf")
plot(rwm_store_x[,1],type="l",xlab="Iteration",ylab="x",main="")
#dev.off()

#pdf(file="compare_acf_target_t_proposal_gaussian_dim_50.pdf")
acf(tmcmc_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="green",main="ACF Comparison")
par(new=T)
acf(rwm_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="red",main="ACF Comparison")
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
#dev.off()

# pdf(file="compare_acf_target_t_proposal_gaussian_dim_100.pdf")
# acf(tmcmc_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="green",main="ACF Comparison")
# par(new=T)
# acf(rwm_store_x[,1],xlim=c(0,50),ylim=c(0,1.3),col="red",main="ACF Comparison")
# legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
# dev.off()


==> compare_target_truncated_normal_cauchy_proposal.R <==
# TARGET = Normal(0,1) truncated on [-1,1] 
# PROPOSAL = Cauchy(0,1)

#d = 10; TMCMC KS = 0.00615; RWM KS = 0.00793
#d = 50; TMCMC KS = 0.01307; RWM KS = 0.03483
#d = 100; TMCMC KS = 0.01376; RWM KS = 0.04121

#d = 10; 10000 iterations; TMCMC KS = 0.0462; RWM KS = 0.0771

a = -1;
b = 1;

BURN_IN = 0; #10000
MCMC_SIZE = 100000;

TOTAL_SIZE = BURN_IN+MCMC_SIZE;

# z = numeric()
# for( i in 1:TOTAL_SIZE )
# { z[i] = rnorm(1,0,1)
#   while( abs(z[i])>1 )
#   { z[i] = rnorm(1,0,1)
#   }
# }
d = 50;
#ell = 3.439; # t_5
ell = 2.934; # Cauchy, acceptance rate = 0.3764
#ell = 5.572; # Uniform
scale = ell/sqrt(d);

x_star = numeric();
x = numeric();
new_x = numeric();
store_x = matrix(nrow=TOTAL_SIZE, ncol=d);

for( i in 1:d )
{ x_star[i] = 100000;
while( x_star[i]<a | x_star[i]>b )
{ x_star[i] = rnorm(1,0,1);
}
}  
x = log((x_star-a)/(b-x_star));


accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  e = -100;
while( e<=0 )
{ # e = runif(1,0,1); 
  # e = rt(1,5); 
  e = rcauchy(1,0,1);
}

#log_accept = 0;
for( i in 1:d )
{  u = runif(1,0,1);
if( u<0.5 )
{  new_x[i] = x[i]+scale*e;
}
else
{  new_x[i] = x[i]-scale*e;
}
#  log_accept = log_accept+(new_x[i]-x[i]);
#  log_accept = log_accept-2*(log(1+exp(new_x[i]))-log(1+exp(x[i])));
#  log_accept = log_accept-0.5*(((a+b*exp(new_x[i]))/(1+exp(new_x[i])))^2-((a+b*exp(x[i]))/(1+exp(x[i])))^2);
}

#sum1 = sum(new_x-x);
#sum2 = -2*sum(log(1+exp(new_x))-log(1+exp(x)));
#sum3 = -0.5*sum(((a+b*exp(new_x))/(1+exp(new_x)))^2-((a+b*exp(x))/(1+exp(x)))^2);

sum_new = sum(new_x)-2*sum(log(1+exp(new_x)))-0.5*sum(((a+b*exp(new_x))/(1+exp(new_x)))^2);
sum_cur = sum(x)-2*sum(log(1+exp(x)))-0.5*sum(((a+b*exp(x))/(1+exp(x)))^2);

#log_accept = sum1+sum2+sum3;

log_accept = sum_new-sum_cur;

if( log_accept == "NaN" )
{ accept_prob = 0
}
else
{ accept_prob = exp(log_accept);
}

# accept_prob = exp(log_accept);

u2 = runif(1,0,1);
if( u2<accept_prob )
{ x = new_x;
accept_rate = accept_rate+1;
}

store_x[loop,1:d]=(a+b*exp(x))/(1+exp(x));
}

accept_rate = accept_rate/TOTAL_SIZE;
#ks.test(store_x[,1],z);

#pdf(file="tmcmc_cauchy_tn_traceplot.pdf")
#plot(store_x[,1],type="l",xlab="Iteration",ylab="x",main="")
#dev.off()

#x2 = seq(a,b,by=0.01);
#y2 = dnorm(x2,0,1)/(pnorm(b)-pnorm(a));

#pdf(file="tmcmc_cauchy_tn_density.pdf")
#plot(x2,y2,type="l",xlim=c(-1,1),ylim=c(0.35,0.65),xlab="",ylab="",main="")
#par(new=T)
#hist(store_x[,1],freq=F,breaks=20,xlim=c(-1,1),ylim=c(0.35,0.85),xlab="",ylab="",main="")
#dev.off()


#RWM

f_star = 0.5*((dnorm(0,0,1)+dnorm(1,0,1))/(pnorm(1,0,1)-pnorm(-1,0,1)));
ell = pi/(2*f_star);
#scale = ell/(d*log(d));
#scale =2.28/(d*log(d)); # For d = 100
scale =1.6/(d*log(d)); # For d = 10

x_star = numeric();
x = numeric();
new_x = numeric();
store_x_rwm = matrix(nrow=TOTAL_SIZE, ncol=d);

for( i in 1:d )
{ x[i] = 100000;
while( x[i]<a | x[i]>b )
{ x[i] = rnorm(1,0,1);
}
}  
#x = log((x_star-a)/(b-x_star));


accept_rate = 0;
for( loop in 1:TOTAL_SIZE )
{  
  indicator = 0;
  for( i in 1:d )
  {  e = rcauchy(1,0,1);
  new_x[i] = x[i]+scale*e;
  if( a<new_x[i] & new_x[i]<b )
  { indicator = indicator+1;
  }
  }       
  
  if( indicator == d )
  {
    
    log_accept = -0.5*(t(new_x)%*%new_x-t(x)%*%x);
    
    if( log_accept == "NaN" )
    { accept_prob = 0
    }
    else
    { accept_prob = exp(log_accept);
    }
    
    u2 = runif(1,0,1);
    if( u2<accept_prob )
    { x = new_x;
    accept_rate = accept_rate+1;
    }
  }  
  
  store_x_rwm[loop,1:d] = x;
}


rwm_accept_rate = accept_rate/TOTAL_SIZE;

#ks.test(store_x_rwm[,1],z);

# pdf(file="rwm_cauchy_tn_traceplot.pdf")
# plot(store_x_rwm[,1],type="l",xlab="Iteration",ylab="x",main="")
# dev.off()
# 
# x2 = seq(a,b,by=0.01);
# y2 = dnorm(x2,0,1)/(pnorm(b)-pnorm(a));
# 
# pdf(file="rwm_cauchy_tn_density.pdf")
# plot(x2,y2,type="l",xlim=c(-1,1),ylim=c(0.35,0.65),xlab="",ylab="",main="")
# par(new=T)
# hist(store_x_rwm[,1],freq=F,breaks=20,xlim=c(-1,1),ylim=c(0.35,0.85),xlab="",ylab="",main="")
# dev.off()



==> optimal_scaling_non_gaussian.R <==
# iid case, target exponential tails -- Cauchy proposal
#> optimize(tmcmc_diffspeed_target_exp_proposal_cauchy,c(0,100),maximum=FALSE)
#$minimum
#[1] 2.741814
#$objective
#[1] -1.084174
#> tmcmc_accept_target_exp_proposal_cauchy(2.741814)
#[1] 0.3797799

tmcmc_diffspeed_target_exp_proposal_cauchy<-function(ell) 
# iid case, target exponential tails -- Cauchy proposal
{
  
  I = 0.5;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*I^(1/2)/2;
  y = u^2*pnorm(x,0,1)*dcauchy(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = -4*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

tmcmc_accept_target_exp_proposal_cauchy<-function(ell)
# iid case, target exponential tails -- Cauchy proposal
{
  
  I = 0.5;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*I^(1/2)/2;
  y = pnorm(x,0,1)*dcauchy(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = 4*trap; # the acceptance rate
  
  return(diff);
}   



# iid case, target exponential tails -- Gaussian proposal
#> optimize(tmcmc_diffspeed_target_exp_proposal_gaussian,c(0,100),maximum=FALSE)
#$minimum
#[1] 3.431447
#$objective
#[1] -1.488407
#> tmcmc_accept_target_exp_proposal_gaussian(3.431447)
#[1] 0.4388689

tmcmc_diffspeed_target_exp_proposal_gaussian<-function(ell) 
# iid case, target exponential tails -- Gaussian proposal
{
  
  I = 0.5;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*I^(1/2)/2;
  y = u^2*pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = -4*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

tmcmc_accept_target_exp_proposal_gaussian<-function(ell)
  # iid case, target exponential tails -- Gaussian proposal
{
  
  I = 0.5;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*I^(1/2)/2;
  y = pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = 4*trap; # the acceptance rate
  
  return(diff);
}   




# iid case, target Student's t(df=5,mu=0,sigma=1) -- Cauchy proposal
#> optimize(tmcmc_diffspeed_target_t_proposal_cauchy,c(0,100),maximum=FALSE)
#$minimum
#[1] 2.238683
#$objective
#[1] -0.7227828
#> tmcmc_accept_target_t_proposal_cauchy(2.238683)
#[1] 0.3797798

tmcmc_diffspeed_target_t_proposal_cauchy<-function(ell) 
# iid case, target Student's t(df=5,mu=0,sigma=1) -- Cauchy proposal
{
  
  I = 0.75;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*I^(1/2)/2;
  y = u^2*pnorm(x,0,1)*dcauchy(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = -4*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

tmcmc_accept_target_t_proposal_cauchy<-function(ell)
# iid case, target Student's t(df=5,mu=0,sigma=1) -- Cauchy proposal
{
  
  I = 0.75;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*I^(1/2)/2;
  y = pnorm(x,0,1)*dcauchy(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = 4*trap; # the acceptance rate
  
  return(diff);
}   



# iid case, target Student's t(df=5,mu=0,sigma=1) -- Gaussian proposal
#optimize(tmcmc_diffspeed_target_t_proposal_gaussian,c(0,100),maximum=FALSE)
#$minimum
#[1] 2.801779
#$objective
#[1] -0.9922714
#> tmcmc_accept_t(2.801779)
#[1] 0.4388673

tmcmc_diffspeed_target_t_proposal_gaussian<-function(ell) 
# iid case, target Student's t(df=5,mu=0,sigma=1) -- Gaussian proposal
{
  
  I = 0.75;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*I^(1/2)/2;
  y = u^2*pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = -4*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

tmcmc_accept_target_t_proposal_gaussian<-function(ell)
# iid case, target Student's t(df=5,mu=0,sigma=1) -- Gaussian proposal
{
  
  I = 0.75;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*I^(1/2)/2;
  y = pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = 4*trap; # the acceptance rate
  
  return(diff);
}   

#> optimize(rwm_diffspeed_target_t_proposal_gaussian,c(0,100),maximum=FALSE)
#$minimum
#[1] 2.749573
#$objective
#[1] -1.767644
#> rwm_accept_target_t_proposal_gaussian(2.749573)
#[1] 0.2338106

rwm_diffspeed_target_t_proposal_gaussian<-function(ell) 
# iid case, target t, proposal Gaussian
{
  
  I = 0.75;
  
  x = -ell*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = -2*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

rwm_accept_target_t_proposal_gaussian<-function(ell) 
# iid case, target t, proposal Gaussian  
{
  
  I = 0.75;
  
  x = -ell*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = 2*trap; # the acceptance rate
  
  return(diff);
}   

#> optimize(rwm_diffspeed_target_t_proposal_cauchy,c(0,100),maximum=FALSE)
#$minimum
#[1] 2.749573
#$objective
#[1] -1.767644
#> rwm_accept_target_t_proposal_cauchy(2.749573)
#[1] 0.2338106

rwm_diffspeed_target_t_proposal_cauchy<-function(ell) 
# iid case, target t, proposal Cauchy
{
  
  I = 0.75;
  
  x = -ell*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = -2*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

rwm_accept_target_t_proposal_cauchy<-function(ell) 
# iid case, target t, proposal Cauchy  
{
  
  I = 0.75;
  
  x = -ell*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = 2*trap; # the acceptance rate
  
  return(diff);
}   

#> optimize(rwm_diffspeed_target_exp_proposal_gaussian,c(0,100),maximum=FALSE)
#$minimum
#[1] 3.36753
#$objective
#[1] -2.651466
#> rwm_accept_target_exp_proposal_gaussian(3.36753)
#[1] 0.23381

rwm_diffspeed_target_exp_proposal_gaussian<-function(ell) 
# iid case, target exponential tails, proposal Gaussian
{
  
  I = 0.5;
  
  x = -ell*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = -2*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

rwm_accept_target_exp_proposal_gaussian<-function(ell) 
# iid case, target exponential tails, proposal Gaussian
{
  
  I = 0.5;
  
  x = -ell*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = 2*trap; # the acceptance rate
  
  return(diff);
}   


#> optimize(rwm_diffspeed_target_exp_proposal_cauchy,c(0,100),maximum=FALSE)
#$minimum
#[1] 3.36753
#$objective
#[1] -2.651466
#> rwm_accept_target_exp_proposal_cauchy(3.36753)
#[1] 0.23381

rwm_diffspeed_target_exp_proposal_cauchy<-function(ell) 
# iid case, target exponential tails, proposal Cauchy
{
  
  I = 0.5;
  
  x = -ell*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = -2*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

rwm_accept_target_exp_proposal_cauchy<-function(ell) 
# iid case, target exponential tails, proposal Cauchy
{
  
  I = 0.5;
  
  x = -ell*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = 2*trap; # the acceptance rate
  
  return(diff);
}   




tmcmc_diffspeed1<-function(ell) # iid case
{
  
  I = 1;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*I^(1/2)/2;
  y = u^2*pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = -4*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

tmcmc_accept1<-function(ell) # iid case
{
  
  I = 1;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*I^(1/2)/2;
  y = pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = 4*trap; # the acceptance rate
  
  return(diff);
}   

tmcmc_diffspeed2<-function(ell) # independent but non-identical case
{
  
  I = 1;
  xi = 10;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*xi*I^(1/2)/2;
  y = u^2*pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = -4*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

tmcmc_accept2<-function(ell) # independent but non-identical case
{
  
  I = 1;
  xi = 10;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*xi*I^(1/2)/2;
  y = pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = 4*trap; # the acceptance rate
  
  return(diff);
}   



tmcmc_diffspeed3<-function(ell) # dependent case
{
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -(u*ell)/(2^(1/2));
  y = u^2*pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = -4*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

tmcmc_accept3<-function(ell) # dependent case
{
  
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -(u*ell)/(2^(1/2));
  y = pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = 4*trap; # the acceptance rate
  
  return(diff);
}   


rwm_diffspeed1<-function(ell) # iid case
{
  
  I = 1;
  
  x = -ell*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = -2*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

rwm_accept1<-function(ell) # iid case
{
  
  I = 1;
  
  x = -ell*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = 2*trap; # the acceptance rate
  
  return(diff);
}   

rwm_diffspeed2<-function(ell) # independent but non-identical case
{
  
  I = 1;
  xi = 10;
  
  x = -ell*xi*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = -2*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

rwm_accept2<-function(ell) # independent but non-identical case 
{
  
  I = 1;
  xi = 10;
  
  x = -ell*xi*I^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = 2*trap; # the acceptance rate
  
  return(diff);
}   

rwm_diffspeed3<-function(ell) # dependent case
{
  
  I = 1;
  xi = 10;
  
  x = -ell/(2^(1/2));
  y = pnorm(x,0,1);
  trap = y;
  
  diff = -2*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

rwm_accept3<-function(ell) # dependent case 
{
  
  x = -ell/(2^(1/2));
  y = pnorm(x,0,1);
  trap = y;
  
  diff = 2*trap; # the acceptance rate
  
  return(diff);
}   

######################################################################################################

# WITHIN GIBBS UPDATING


gibbs_tmcmc_diffspeed1<-function(ell) # iid case
{
  
  I = 1;
  c = 0.3;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*(c*I)^(1/2)/2;
  y = u^2*pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = -4*c*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

gibbs_tmcmc_accept1<-function(ell) # iid case
{
  
  I = 1;
  c = 0.3;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*(c*I)^(1/2)/2;
  y = pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = 4*trap; # the acceptance rate
  
  return(diff);
}   

gibbs_tmcmc_diffspeed2<-function(ell) # independent but non-identical case
{
  
  I = 1;
  xi = 10;
  c = 0.3;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*xi*(c*I)^(1/2)/2;
  y = u^2*pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = -4*c*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

gibbs_tmcmc_accept2<-function(ell) # independent but non-identical case
{
  
  I = 1;
  xi = 10;
  c = 0.3;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -u*ell*xi*(c*I)^(1/2)/2;
  y = pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = 4*trap; # the acceptance rate
  
  return(diff);
}   



gibbs_tmcmc_diffspeed3<-function(ell) # dependent case
{
  c = 0.3;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -(u*ell)/(c*2^(1/2));
  y = u^2*pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = -4*c*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

gibbs_tmcmc_accept3<-function(ell) # dependent case
{
  c = 0.3;
  
  m = 0;
  M = 1000;
  h=0.01;
  u = seq(m,M,h);
  x = -(u*ell)/(c*2^(1/2));
  y = pnorm(x,0,1)*dnorm(u,0,1);
  len = length(u);
  trap = (y[1]+y[len])/2;
  len2 = len-1;
  trap = trap+sum(y[2:len2]);
  trap = h*trap;
  
  diff = 4*trap; # the acceptance rate
  
  return(diff);
}   


gibbs_rwm_diffspeed1<-function(ell) # iid case
{
  
  I = 1;
  c = 0.3;
  
  x = -ell*(c*I)^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = -2*c*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

gibbs_rwm_accept1<-function(ell) # iid case
{
  
  I = 1;
  c = 0.3;
  
  x = -ell*(c*I)^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = 2*trap; # the acceptance rate
  
  return(diff);
}   

gibbs_rwm_diffspeed2<-function(ell) # independent but non-identical case
{
  
  I = 1;
  xi = 10;
  c = 0.3;
  
  x = -ell*xi*(c*I)^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = -2*c*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

gibbs_rwm_accept2<-function(ell) # independent but non-identical case 
{
  
  
  I = 1;
  xi = 10;
  c = 0.3;
  
  x = -ell*xi*(c*I)^(1/2)/2;
  y = pnorm(x,0,1);
  trap = y;
  
  diff = 2*trap; # the acceptance rate
  
  return(diff);
}   

gibbs_rwm_diffspeed3<-function(ell) # dependent case
{
  
  I = 1;
  c = 0.3;
  
  x = -ell/(c*2^(1/2));
  y = pnorm(x,0,1);
  trap = y;
  
  diff = -2*c*ell^2*trap; # minus sign set for minimizing
  
  return(diff);
}   

gibbs_rwm_accept3<-function(ell) # dependent case 
{
  
  c = 0.3;
  
  x = -ell/(c*2^(1/2));
  y = pnorm(x,0,1);
  trap = y;
  
  diff = 2*trap; # the acceptance rate
  
  return(diff);
}   


==> plot_ks.R <==

tmcmc_t_alpha1 = c(0.03586,0.01262,0.02188,0.02672,0.01518,0.0157,0.02262,0.01356,0.00892,0.02004)
rwm_t_alpha1 = c(0.02746,0.01876,0.0136,0.04316,0.01136,0.01788,0.01434,0.0212,0.02654,0.01788)
tmcmc_t_alpha2 = c(0.02368,0.01432,0.00782,0.015,0.01492,0.00812,0.01302,0.01466,0.01058,0.01384)
rwm_t_alpha2 = c(0.0124,0.0167,0.01672,0.04308,0.0165,0.01228,0.01096,0.01754,0.03032,0.02282)


tmcmc_gaussian_alpha1 = c(0.0194,0.02036,0.02438,0.0513,0.01816,0.01902,0.0091,0.01394,0.0163,0.018867)
rwm_gaussian_alpha1 = c(0.02378,0.01854,0.01598,0.03198,0.01434,0.01468,0.02124,0.01834,0.02474,0.024)
tmcmc_gaussian_alpha2 = c(0.03198,0.01428,0.0162,0.05604,0.01146,0.00832,0.00758,0.0149,0.02224,0.018667)
rwm_gaussian_alpha2 = c(0.02044,0.01836,0.01734,0.03192,0.01778,0.0103,0.01814,0.02232,0.01922,0.01286)

n = seq(10,100,by=10)

pdf(file="plots_weibull/tmcmc_rwm_t_alpha1.pdf")
plot(n,tmcmc_t_alpha1,type="l",col="green",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("Student's t proposal for"~alpha[1]))
par(new=T)
plot(n,rwm_t_alpha1,type="l",col="red",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("Student's t proposal for"~alpha[1]))
legend("topleft",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
dev.off()

pdf(file="plots_weibull/tmcmc_rwm_t_alpha2.pdf")
plot(n,tmcmc_t_alpha2,type="l",col="green",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("Student's t proposal for"~alpha[2]))
par(new=T)
plot(n,rwm_t_alpha2,type="l",col="red",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("Student's t proposal for"~alpha[2]))
legend("topleft",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
dev.off()

pdf(file="plots_weibull/tmcmc_rwm_gaussian_alpha1.pdf")
plot(n,tmcmc_gaussian_alpha1,type="l",col="green",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("Gaussian proposal for"~alpha[1]))
par(new=T)
plot(n,rwm_gaussian_alpha1,type="l",col="red",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("Gaussian proposal for"~alpha[1]))
legend("topleft",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
dev.off()

pdf(file="plots_weibull/tmcmc_rwm_gaussian_alpha2.pdf")
plot(n,tmcmc_gaussian_alpha2,type="l",col="green",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("Gaussian proposal for"~alpha[2]))
par(new=T)
plot(n,rwm_gaussian_alpha2,type="l",col="red",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("Gaussian proposal for"~alpha[2]))
legend("topleft",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
dev.off()

pdf(file="plots_weibull/tmcmc_t_gaussian_alpha1.pdf")
plot(n,tmcmc_t_alpha1,type="l",col="green",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("TMCMC: t vs Gaussian proposal for"~alpha[1]))
par(new=T)
plot(n,tmcmc_gaussian_alpha1,type="l",col="red",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("TMCMC: t vs Gaussian proposal for"~alpha[1]))
legend("topleft",c("Student's t","Gaussian"),col=c("green","red"),lty=c(1,1))
dev.off()

pdf(file="plots_weibull/tmcmc_t_gaussian_alpha2.pdf")
plot(n,tmcmc_t_alpha2,type="l",col="green",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("TMCMC: t vs Gaussian proposal for"~alpha[2]))
par(new=T)
plot(n,tmcmc_gaussian_alpha2,type="l",col="red",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("TMCMC: t vs Gaussian proposal for"~alpha[2]))
legend("topleft",c("Student's t","Gaussian"),col=c("green","red"),lty=c(1,1))
dev.off()

pdf(file="plots_weibull/rwm_t_gaussian_alpha1.pdf")
plot(n,rwm_t_alpha1,type="l",col="green",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("RWM: t vs Gaussian proposal for"~alpha[1]))
par(new=T)
plot(n,rwm_gaussian_alpha1,type="l",col="red",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("RWM: t vs Gaussian proposal for"~alpha[1]))
legend("topleft",c("Student's t","Gaussian"),col=c("green","red"),lty=c(1,1))
dev.off()

pdf(file="plots_weibull/rwm_t_gaussian_alpha2.pdf")
plot(n,rwm_t_alpha2,type="l",col="green",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("RWM: t vs Gaussian proposal for"~alpha[2]))
par(new=T)
plot(n,rwm_gaussian_alpha2,type="l",col="red",xlim=c(10,100),ylim=c(0,0.07),xlab="sample size",ylab="KS",main=expression("RWM: t vs Gaussian proposal for"~alpha[2]))
legend("topleft",c("Student's t","Gaussian"),col=c("green","red"),lty=c(1,1))
dev.off()

==> tmcmc_rwm_Weibull_mixture.R <==
# TMCMC
# TARGET = Posterior of Weibull mixture 
# PROPOSAL = Student's t (0,1) with 5 degrees of freedom, that is, t_5(0,1)

# > ks.test(tmcmc_store_alpha1[15001:65000],tmcmc_store_alpha1[65001:115000])
# D = 0.01262, p-value = 0.0006961

#> ks.test(rwm_store_alpha1[15001:65000],rwm_store_alpha1[65001:115000])
# D = 0.01876, p-value = 4.558e-08

# > ks.test(tmcmc_store_alpha2[15001:65000],tmcmc_store_alpha2[65001:115000])
# D = 0.01432, p-value = 7.049e-05

# > ks.test(rwm_store_alpha2[15001:65000],rwm_store_alpha2[65001:115000])
# D = 0.0167, p-value = 1.758e-06

# DF = 3
# > ks.test(tmcmc_store_alpha1[15001:65000],tmcmc_store_alpha1[65001:115000])
# D = 0.02546, p-value = 1.676e-14
# > ks.test(rwm_store_alpha1[15001:65000],rwm_store_alpha1[65001:115000])
# D = 0.02178, p-value = 1.001e-10
# > ks.test(tmcmc_store_alpha2[15001:65000],tmcmc_store_alpha2[65001:115000])
# D = 0.01028, p-value = 0.01015
# > ks.test(rwm_store_alpha2[15001:65000],rwm_store_alpha2[65001:115000])
# D = 0.0351, p-value < 2.2e-16



weibull_mixture<-function(x,alpha1,alpha2)
{
  y = 0.5*dweibull(x,shape=alpha1,scale=1)+0.5*dweibull(x,shape=alpha2,scale=1);
  return(y);
}  

prior<-function(x1,x2)
{
  a1 = 0.1;
  b1 = 0.1;
  a2 = 0.1;
  b2 = 0.1;
  y = dgamma(x1,shape=a1,rate=b1)*dgamma(x2,shape=a2,rate=b2);
  return(y);
}
seed = 100
set.seed(seed)

DATA_SIZE  = 20

alpha1_sim = rgamma(DATA_SIZE,0.1,0.1)
alpha2_sim = rgamma(DATA_SIZE,0.1,0.1)
z = rbinom(DATA_SIZE,1,0.5)
total_ones = length(z[z==1])
total_zeros = length(z[z==0])
alpha1 = rgamma(total_ones,0.1,0.1)
alpha2 = rgamma(total_zeros,0.1,0.1)
data = numeric()
for( i in 1:total_ones )
{ data[i] = dweibull(1,alpha1_sim[i],1)
}
for( i in (total_ones+1):DATA_SIZE )
{ data[i] = dweibull(1,alpha2_sim[i-total_ones],1)
}

BURN_IN = 15000
MCMC_SIZE = 100000

TOTAL_SIZE = BURN_IN+MCMC_SIZE;

d = 2;
ell = 0.17
scale = ell/d^(0.5);

df = 5;

tmcmc_store_alpha1 = numeric();
tmcmc_store_alpha2 = numeric();
new_likelihood = numeric();
cur_likelihood = numeric();

alpha1 = rgamma(1,0.1,0.1)
alpha2 = rgamma(1,0.1,0.1)

accept_rate = 0
for( loop in 1:TOTAL_SIZE )
{  
  e = rt(1,df);
  while( e<=0 )
  { e = rt(1,df);
  }  
  u = runif(1,0,1);
  if( u<0.5 )
  { new_alpha1 = alpha1 + scale*e;
  }
  else
  { new_alpha1 = alpha1 -scale*e;
  }  
  u = runif(1,0,1);
  if( u<0.5 )
  { new_alpha2 = alpha2 + scale*e;
  }
  else
  { new_alpha2 = alpha2 -scale*e;
  }  
  
  
  if( new_alpha1>0 & new_alpha2>0)
  {
    for( i in 1:DATA_SIZE )
    { new_likelihood[i] = weibull_mixture(data[i],new_alpha1,new_alpha2);
      cur_likelihood[i] = weibull_mixture(data[i],alpha1,alpha2)
    }  
    new_prior = prior(new_alpha1,new_alpha2);
    cur_prior = prior(alpha1,alpha2);
  
    new_prod = prod(new_likelihood)*new_prior;
    cur_prod = prod(cur_likelihood)*cur_prior;
  
    accept_prob = new_prod/cur_prod;
  
    u2 = runif(1,0,1);
    if( u2<accept_prob )
    { alpha1 = new_alpha1;
      alpha2 = new_alpha2;
      accept_rate = accept_rate+1;
    }
  }
  tmcmc_store_alpha1[loop]=alpha1;
  tmcmc_store_alpha2[loop]=alpha2;
}
tmcmc_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_cauchy_normal.pdf")
plot(tmcmc_store_alpha1,type="l",xlab="Iteration",ylab=expression(alpha[1]),main="")
plot(tmcmc_store_alpha2,type="l",xlab="Iteration",ylab=expression(alpha[2]),main="")
#dev.off()

#RWM

d = 2;
ell = 0.25
scale = ell/d^(0.5);

rwm_store_alpha1 = numeric();
rwm_store_alpha2 = numeric();
new_likelihood = numeric();
cur_likelihood = numeric();

alpha1 = rgamma(1,0.1,0.1)
alpha2 = rgamma(1,0.1,0.1)

accept_rate = 0
for( loop in 1:TOTAL_SIZE )
{  
  e1 = rt(1,df);
  e2 = rt(1,df);
  new_alpha1 = alpha1 + scale*e1;
  new_alpha2 = alpha2 + scale*e2;
  
  
  if( new_alpha1>0 & new_alpha2>0)
  {
    for( i in 1:DATA_SIZE )
    { new_likelihood[i] = weibull_mixture(data[i],new_alpha1,new_alpha2);
      cur_likelihood[i] = weibull_mixture(data[i],alpha1,alpha2)
    }  
    new_prior = prior(new_alpha1,new_alpha2);
    cur_prior = prior(alpha1,alpha2);
    
    new_prod = prod(new_likelihood)*new_prior;
    cur_prod = prod(cur_likelihood)*cur_prior;
    
    accept_prob = new_prod/cur_prod;
    
    u2 = runif(1,0,1);
    if( u2<accept_prob )
    { alpha1 = new_alpha1;
      alpha2 = new_alpha2;
      accept_rate = accept_rate+1;
    }
  }
  rwm_store_alpha1[loop]=alpha1;
  rwm_store_alpha2[loop]=alpha2;
}
rwm_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_cauchy_normal.pdf")
plot(rwm_store_alpha1,type="l",xlab="Iteration",ylab=expression(alpha[1]),main="")
plot(rwm_store_alpha2,type="l",xlab="Iteration",ylab=expression(alpha[2]),main="")
#dev.off()

#pdf(file="compare_acf_alpha1_target_weibull_posterior_proposal_t.pdf")
acf(tmcmc_store_alpha1[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="green",main=expression("ACF comparison for"~alpha[1]))
par(new=T)
acf(rwm_store_alpha1[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="red",main=expression("ACF comparison for"~alpha[1]))
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
#dev.off()

#pdf(file="compare_acf_alpha2_target_weibull_posterior_proposal_t.pdf")
acf(tmcmc_store_alpha2[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="green",main=expression("ACF comparison for"~alpha[2]))
par(new=T)
acf(rwm_store_alpha2[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="red",main=expression("ACF comparison for"~alpha[2]))
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
#dev.off()

tmcmc_store_alpha = 0.5*(log(tmcmc_store_alpha1)+log(tmcmc_store_alpha2))
rwm_store_alpha = 0.5*(log(rwm_store_alpha1)+log(rwm_store_alpha2))


==> tmcmc_rwm_Weibull_mixture_Gaussian_proposal.R <==
# TMCMC
# TARGET = Posterior of Weibull mixture 
# PROPOSAL = Student's t (0,1) with 5 degrees of freedom, that is, t_5(0,1)

# > ks.test(tmcmc_store_alpha1[15001:65000],tmcmc_store_alpha1[65001:115000])
# D = 0.01262, p-value = 0.0006961

#> ks.test(rwm_store_alpha1[15001:65000],rwm_store_alpha1[65001:115000])
# D = 0.01876, p-value = 4.558e-08

# > ks.test(tmcmc_store_alpha2[15001:65000],tmcmc_store_alpha2[65001:115000])
# D = 0.01432, p-value = 7.049e-05

# > ks.test(rwm_store_alpha2[15001:65000],rwm_store_alpha2[65001:115000])
# D = 0.0167, p-value = 1.758e-06

# DF = 3
# > ks.test(tmcmc_store_alpha1[15001:65000],tmcmc_store_alpha1[65001:115000])
# D = 0.02546, p-value = 1.676e-14
# > ks.test(rwm_store_alpha1[15001:65000],rwm_store_alpha1[65001:115000])
# D = 0.02178, p-value = 1.001e-10
# > ks.test(tmcmc_store_alpha2[15001:65000],tmcmc_store_alpha2[65001:115000])
# D = 0.01028, p-value = 0.01015
# > ks.test(rwm_store_alpha2[15001:65000],rwm_store_alpha2[65001:115000])
# D = 0.0351, p-value < 2.2e-16



weibull_mixture<-function(x,alpha1,alpha2)
{
  y = 0.5*dweibull(x,shape=alpha1,scale=1)+0.5*dweibull(x,shape=alpha2,scale=1);
  return(y);
}  

prior<-function(x1,x2)
{
  a1 = 0.1;
  b1 = 0.1;
  a2 = 0.1;
  b2 = 0.1;
  y = dgamma(x1,shape=a1,rate=b1)*dgamma(x2,shape=a2,rate=b2);
  return(y);
}
seed = 100
set.seed(seed)

DATA_SIZE  = 100

alpha1_sim = rgamma(DATA_SIZE,0.1,0.1)
alpha2_sim = rgamma(DATA_SIZE,0.1,0.1)
z = rbinom(DATA_SIZE,1,0.5)
total_ones = length(z[z==1])
total_zeros = length(z[z==0])
alpha1 = rgamma(total_ones,0.1,0.1)
alpha2 = rgamma(total_zeros,0.1,0.1)
data = numeric()
for( i in 1:total_ones )
{ data[i] = dweibull(1,alpha1_sim[i],1)
}
for( i in (total_ones+1):DATA_SIZE )
{ data[i] = dweibull(1,alpha2_sim[i-total_ones],1)
}

BURN_IN = 15000
MCMC_SIZE = 100000

TOTAL_SIZE = BURN_IN+MCMC_SIZE;

d = 2;
ell = 0.05
scale = ell/d^(0.5);



tmcmc_store_alpha1 = numeric();
tmcmc_store_alpha2 = numeric();
new_likelihood = numeric();
cur_likelihood = numeric();

alpha1 = rgamma(1,0.1,0.1)
alpha2 = rgamma(1,0.1,0.1)

accept_rate = 0
for( loop in 1:TOTAL_SIZE )
{  
  e = rnorm(1,0,1);
  while( e<=0 )
  { e = rnorm(1,0,1);
  }  
  u = runif(1,0,1);
  if( u<0.5 )
  { new_alpha1 = alpha1 + scale*e;
  }
  else
  { new_alpha1 = alpha1 -scale*e;
  }  
  u = runif(1,0,1);
  if( u<0.5 )
  { new_alpha2 = alpha2 + scale*e;
  }
  else
  { new_alpha2 = alpha2 -scale*e;
  }  
  
  
  if( new_alpha1>0 & new_alpha2>0)
  {
    for( i in 1:DATA_SIZE )
    { new_likelihood[i] = weibull_mixture(data[i],new_alpha1,new_alpha2);
    cur_likelihood[i] = weibull_mixture(data[i],alpha1,alpha2)
    }  
    new_prior = prior(new_alpha1,new_alpha2);
    cur_prior = prior(alpha1,alpha2);
    
    new_prod = prod(new_likelihood)*new_prior;
    cur_prod = prod(cur_likelihood)*cur_prior;
    
    accept_prob = new_prod/cur_prod;
    
    u2 = runif(1,0,1);
    if( u2<accept_prob )
    { alpha1 = new_alpha1;
    alpha2 = new_alpha2;
    accept_rate = accept_rate+1;
    }
  }
  tmcmc_store_alpha1[loop]=alpha1;
  tmcmc_store_alpha2[loop]=alpha2;
}
tmcmc_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_cauchy_normal.pdf")
plot(tmcmc_store_alpha1,type="l",xlab="Iteration",ylab=expression(alpha[1]),main="")
plot(tmcmc_store_alpha2,type="l",xlab="Iteration",ylab=expression(alpha[2]),main="")
#dev.off()

#RWM

d = 2;
ell = 0.1
scale = ell/d^(0.5);

rwm_store_alpha1 = numeric();
rwm_store_alpha2 = numeric();
new_likelihood = numeric();
cur_likelihood = numeric();

alpha1 = rgamma(1,0.1,0.1)
alpha2 = rgamma(1,0.1,0.1)

accept_rate = 0
for( loop in 1:TOTAL_SIZE )
{  
  e1 = rnorm(1,0,1);
  e2 = rnorm(1,0,1);
  new_alpha1 = alpha1 + scale*e1;
  new_alpha2 = alpha2 + scale*e2;
  
  
  if( new_alpha1>0 & new_alpha2>0)
  {
    for( i in 1:DATA_SIZE )
    { new_likelihood[i] = weibull_mixture(data[i],new_alpha1,new_alpha2);
    cur_likelihood[i] = weibull_mixture(data[i],alpha1,alpha2)
    }  
    new_prior = prior(new_alpha1,new_alpha2);
    cur_prior = prior(alpha1,alpha2);
    
    new_prod = prod(new_likelihood)*new_prior;
    cur_prod = prod(cur_likelihood)*cur_prior;
    
    accept_prob = new_prod/cur_prod;
    
    u2 = runif(1,0,1);
    if( u2<accept_prob )
    { alpha1 = new_alpha1;
    alpha2 = new_alpha2;
    accept_rate = accept_rate+1;
    }
  }
  rwm_store_alpha1[loop]=alpha1;
  rwm_store_alpha2[loop]=alpha2;
}
rwm_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_cauchy_normal.pdf")
plot(rwm_store_alpha1,type="l",xlab="Iteration",ylab=expression(alpha[1]),main="")
plot(rwm_store_alpha2,type="l",xlab="Iteration",ylab=expression(alpha[2]),main="")
#dev.off()

#pdf(file="compare_acf_alpha1_target_weibull_posterior_proposal_gaussian.pdf")
acf(tmcmc_store_alpha1[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="green",main=expression("ACF comparison for"~alpha[1]))
par(new=T)
acf(rwm_store_alpha1[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="red",main=expression("ACF comparison for"~alpha[1]))
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
#dev.off()

#pdf(file="compare_acf_alpha2_target_weibull_posterior_proposal_gaussian.pdf")
acf(tmcmc_store_alpha2[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="green",main=expression("ACF comparison for"~alpha[2]))
par(new=T)
acf(rwm_store_alpha2[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="red",main=expression("ACF comparison for"~alpha[2]))
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
#dev.off()

tmcmc_store_alpha = 0.5*(log(tmcmc_store_alpha1)+log(tmcmc_store_alpha2))
rwm_store_alpha = 0.5*(log(rwm_store_alpha1)+log(rwm_store_alpha2))


==> tmcmc_rwm_Weibull_mixture_t_proposal.R <==
# TMCMC
# TARGET = Posterior of Weibull mixture 
# PROPOSAL = Student's t (0,1) with 5 degrees of freedom, that is, t_5(0,1)

# > ks.test(tmcmc_store_alpha1[15001:65000],tmcmc_store_alpha1[65001:115000])
# D = 0.01262, p-value = 0.0006961

#> ks.test(rwm_store_alpha1[15001:65000],rwm_store_alpha1[65001:115000])
# D = 0.01876, p-value = 4.558e-08

# > ks.test(tmcmc_store_alpha2[15001:65000],tmcmc_store_alpha2[65001:115000])
# D = 0.01432, p-value = 7.049e-05

# > ks.test(rwm_store_alpha2[15001:65000],rwm_store_alpha2[65001:115000])
# D = 0.0167, p-value = 1.758e-06

# DF = 3
# > ks.test(tmcmc_store_alpha1[15001:65000],tmcmc_store_alpha1[65001:115000])
# D = 0.02546, p-value = 1.676e-14
# > ks.test(rwm_store_alpha1[15001:65000],rwm_store_alpha1[65001:115000])
# D = 0.02178, p-value = 1.001e-10
# > ks.test(tmcmc_store_alpha2[15001:65000],tmcmc_store_alpha2[65001:115000])
# D = 0.01028, p-value = 0.01015
# > ks.test(rwm_store_alpha2[15001:65000],rwm_store_alpha2[65001:115000])
# D = 0.0351, p-value < 2.2e-16



weibull_mixture<-function(x,alpha1,alpha2)
{
  y = 0.5*dweibull(x,shape=alpha1,scale=1)+0.5*dweibull(x,shape=alpha2,scale=1);
  return(y);
}  

prior<-function(x1,x2)
{
  a1 = 0.1;
  b1 = 0.1;
  a2 = 0.1;
  b2 = 0.1;
  y = dgamma(x1,shape=a1,rate=b1)*dgamma(x2,shape=a2,rate=b2);
  return(y);
}
seed = 100
set.seed(seed)

DATA_SIZE  = 100; #60; #70; #80; #90; #100; #90; #80; #70; #60; #50; #40; #30; #20

alpha1_sim = rgamma(DATA_SIZE,0.1,0.1)
alpha2_sim = rgamma(DATA_SIZE,0.1,0.1)
z = rbinom(DATA_SIZE,1,0.5)
total_ones = length(z[z==1])
total_zeros = length(z[z==0])
alpha1 = rgamma(total_ones,0.1,0.1)
alpha2 = rgamma(total_zeros,0.1,0.1)
data = numeric()
for( i in 1:total_ones )
{ data[i] = dweibull(1,alpha1_sim[i],1)
}
for( i in (total_ones+1):DATA_SIZE )
{ data[i] = dweibull(1,alpha2_sim[i-total_ones],1)
}

BURN_IN = 100000 #15000
MCMC_SIZE = 100000

TOTAL_SIZE = BURN_IN+MCMC_SIZE;

d = 2;
ell1 = 0.07; #0.08; #0.07; #0.05; #0.17
ell2 = 0.07
scale1 = ell1/d^(0.5);
scale2 = ell2/d^(0.5);

df = 5;

tmcmc_store_alpha1 = numeric();
tmcmc_store_alpha2 = numeric();
new_likelihood = numeric();
cur_likelihood = numeric();

alpha1 = rgamma(1,0.1,0.1)
alpha2 = rgamma(1,0.1,0.1)

accept_rate = 0
for( loop in 1:TOTAL_SIZE )
{  
  e = rt(1,df);
  while( e<=0 )
  { e = rt(1,df);
  }  
  u = runif(1,0,1);
  if( u<0.5 )
  { new_alpha1 = alpha1 + scale1*e;
  }
  else
  { new_alpha1 = alpha1 -scale1*e;
  }  
  u = runif(1,0,1);
  if( u<0.5 )
  { new_alpha2 = alpha2 + scale2*e;
  }
  else
  { new_alpha2 = alpha2 -scale2*e;
  }  
  
  
  if( new_alpha1>0 & new_alpha2>0)
  {
    for( i in 1:DATA_SIZE )
    { new_likelihood[i] = weibull_mixture(data[i],new_alpha1,new_alpha2);
      cur_likelihood[i] = weibull_mixture(data[i],alpha1,alpha2)
    }  
    new_prior = prior(new_alpha1,new_alpha2);
    cur_prior = prior(alpha1,alpha2);
  
    new_prod = prod(new_likelihood)*new_prior;
    cur_prod = prod(cur_likelihood)*cur_prior;
  
    accept_prob = new_prod/cur_prod;
  
    u2 = runif(1,0,1);
    if( u2<accept_prob )
    { alpha1 = new_alpha1;
      alpha2 = new_alpha2;
      accept_rate = accept_rate+1;
    }
  }
  tmcmc_store_alpha1[loop]=alpha1;
  tmcmc_store_alpha2[loop]=alpha2;
}
tmcmc_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_cauchy_normal.pdf")
plot(tmcmc_store_alpha1,type="l",xlab="Iteration",ylab=expression(alpha[1]),main="")
plot(tmcmc_store_alpha2,type="l",xlab="Iteration",ylab=expression(alpha[2]),main="")
#dev.off()

#RWM

d = 2;
ell = 0.39; #0.11; #0.12; #0.1; #0.25
scale = ell/d^(0.5);

rwm_store_alpha1 = numeric();
rwm_store_alpha2 = numeric();
new_likelihood = numeric();
cur_likelihood = numeric();

alpha1 = rgamma(1,0.1,0.1)
alpha2 = rgamma(1,0.1,0.1)

accept_rate = 0
for( loop in 1:TOTAL_SIZE )
{  
  e1 = rt(1,df);
  e2 = rt(1,df);
  new_alpha1 = alpha1 + scale*e1;
  new_alpha2 = alpha2 + scale*e2;
  
  
  if( new_alpha1>0 & new_alpha2>0)
  {
    for( i in 1:DATA_SIZE )
    { new_likelihood[i] = weibull_mixture(data[i],new_alpha1,new_alpha2);
      cur_likelihood[i] = weibull_mixture(data[i],alpha1,alpha2)
    }  
    new_prior = prior(new_alpha1,new_alpha2);
    cur_prior = prior(alpha1,alpha2);
    
    new_prod = prod(new_likelihood)*new_prior;
    cur_prod = prod(cur_likelihood)*cur_prior;
    
    accept_prob = new_prod/cur_prod;
    
    u2 = runif(1,0,1);
    if( u2<accept_prob )
    { alpha1 = new_alpha1;
      alpha2 = new_alpha2;
      accept_rate = accept_rate+1;
    }
  }
  rwm_store_alpha1[loop]=alpha1;
  rwm_store_alpha2[loop]=alpha2;
}
rwm_accept_rate = accept_rate/TOTAL_SIZE;

#pdf(file="tmcmc_cauchy_normal.pdf")
plot(rwm_store_alpha1,type="l",xlab="Iteration",ylab=expression(alpha[1]),main="")
plot(rwm_store_alpha2,type="l",xlab="Iteration",ylab=expression(alpha[2]),main="")
#dev.off()

#pdf(file="compare_acf_alpha1_target_weibull_posterior_proposal_t.pdf")
acf(tmcmc_store_alpha1[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="green",main=expression("ACF comparison for"~alpha[1]))
par(new=T)
acf(rwm_store_alpha1[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="red",main=expression("ACF comparison for"~alpha[1]))
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
#dev.off()

#pdf(file="compare_acf_alpha2_target_weibull_posterior_proposal_t.pdf")
acf(tmcmc_store_alpha2[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="green",main=expression("ACF comparison for"~alpha[2]))
par(new=T)
acf(rwm_store_alpha2[(BURN_IN+1):TOTAL_SIZE],xlim=c(0,50),ylim=c(0,1.3),col="red",main=expression("ACF comparison for"~alpha[2]))
legend("topright",c("TMCMC","RWM"),col=c("green","red"),lty=c(1,1))
#dev.off()

tmcmc_store_alpha = 0.5*(log(tmcmc_store_alpha1)+log(tmcmc_store_alpha2))
rwm_store_alpha = 0.5*(log(rwm_store_alpha1)+log(rwm_store_alpha2))

